Deceiving End-to-End Deep Learning Malware Detectors using Adversarial Examples

In recent years, deep learning has shown performance breakthroughs in many applications, such as image detection, image segmentation, pose estimation, and speech recognition. However, this comes with a major concern: deep networks have been found to be vulnerable to adversarial examples. Adversarial examples are slightly modified inputs that are intentionally designed to cause a misclassification by the model. In the domains of images and speech, the modifications are so small that they are not seen or heard by humans, but nevertheless greatly affect the classification of the model. Deep learning models have been successfully applied to malware detection. In this domain, generating adversarial examples is not straightforward, as small modifications to the bytes of the file could lead to significant changes in its functionality and validity. We introduce a novel loss function for generating adversarial examples specifically tailored for discrete input sets, such as executable bytes. We modify malicious binaries so that they would be detected as benign, while preserving their original functionality, by injecting a small sequence of bytes (payload) in the binary file. We applied this approach to an end-to-end convolutional deep learning malware detection model and show a high rate of detection evasion. Moreover, we show that our generated payload is robust enough to be transferable within different locations of the same file and across different files, and that its entropy is low and similar to that of benign data sections.

==> entropy.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Before & After injection entropy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10ce547f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = ['Before Injection', 'After Injection']\n",
    "energy = [3.757, 4.1]\n",
    "variance = [1.72, 1.557]\n",
    "\n",
    "x_pos = [i for i, _ in enumerate(x)]\n",
    "\n",
    "f = plt.figure()\n",
    "\n",
    "plt.bar(x_pos, energy, yerr=variance, color=('b', 'g'))\n",
    "# plt.xlabel(\"Section\")\n",
    "plt.ylabel(\"Entropy\")\n",
    "# plt.title(\"Entropy per section\")\n",
    "\n",
    "plt.xticks(x_pos, x)\n",
    "plt.tight_layout()\n",
    "plt.grid(True)\n",
    "f.savefig(\"pre_post_entropy.pdf\", bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Overall Entropy of Sections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10b31a470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# data to plot\n",
    "n_groups = 3\n",
    "means_malware = (4.42, 5.15, 4.7)\n",
    "std_malware = (1.03, 0.65, 2.38)\n",
    "\n",
    "means_benign = (2.67, 4.57, 4.39)\n",
    "std_benign = (1.62, 1.03, 1.13)\n",
    "\n",
    "means_payload = (0, 0, 2.6)\n",
    " \n",
    "# create plot\n",
    "fig, ax = plt.subplots()\n",
    "index = np.arange(n_groups)\n",
    "bar_width = 0.35\n",
    "opacity = 0.8\n",
    " \n",
    "rects1 = plt.bar(index, means_malware, bar_width,\n",
    "                 yerr=std_malware,\n",
    "                 alpha=opacity,\n",
    "                 color='r',\n",
    "                 label='Malware')\n",
    " \n",
    "rects2 = plt.bar(index + bar_width, means_benign, bar_width,\n",
    "                 yerr=std_malware,\n",
    "                 alpha=opacity,\n",
    "                 color='g',\n",
    "                 label='Benign')\n",
    "\n",
    "rects2 = plt.bar(index + 3 * bar_width, means_payload, bar_width,\n",
    "                 alpha=opacity,\n",
    "                 color='b',\n",
    "                 label='Our Payload')\n",
    " \n",
    "plt.xlabel('Data section')\n",
    "plt.ylabel('Entropy')\n",
    "# plt.title('Entropy per section')\n",
    "plt.xticks(index + 0.15, ('.data', '.rdata', '.idata'))\n",
    "plt.legend()\n",
    " \n",
    "plt.tight_layout()\n",
    "fig.savefig(\"entropy.pdf\", bbox_inches='tight', dpi=300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

